Smooth Sensitivity Revisited: Towards Optimality

Smooth sensitivity is one of the most commonly used techniques for designing practical differentially private mechanisms. In this approach, one computes the smooth sensitivity of a given query $q$ on the given input $D$ and releases $q(D)$ with noise added proportional to this smooth sensitivity. One question remains: what distribution should we pick the noise from? In this paper, we give a new class of distributions suitable for the use with smooth sensitivity, which we name the PolyPlace distribution. This distribution improves upon the state-of-the-art Student's T distribution in terms of standard deviation by arbitrarily large factors, depending on a "smoothness parameter" $\gamma$, which one has to set in the smooth sensitivity framework. Moreover, our distribution is defined for a wider range of parameter $\gamma$, which can lead to significantly better performance. Moreover, we prove that the PolyPlace distribution converges for $\gamma \rightarrow 0$ to the Laplace distribution and so does its variance. This means that the Laplace mechanism is a limit special case of the PolyPlace mechanism. This implies that out mechanism is in a certain sense optimal for $\gamma \to 0$.

==> plot_pdf.py <==
import matplotlib.pyplot as plt
import numpy as np
import math
import sys


def plot_functions(functions, x_range=(-4, 4)):
    x = np.linspace(x_range[0], x_range[1], 1500)
    # set y-axis limits
    plt.yscale("log")
    plt.ylim(0.01, 2)
    plt.xlim(*x_range)
    for func in functions:
        y = func(x)

        # indices = np.where(y >= 20)[0]
        # if indices.size > 0:
        #    y[indices[0] :] = 100

        kwargs = {}
        if "Laplace" in func.name:
            kwargs = {"color": "black", "linestyle": "--"}
        plt.plot(x, y, label=func.name, **kwargs)
        plt.ylabel("Probability density")
        plt.xlabel(r"$x$")
    # add dashed line at y = sqrt(2)
    # plt.legend(loc="upper right", bbox_to_anchor=(0.93, 1))
    plt.legend()
    plt.savefig("plot_pdf.pdf", bbox_inches="tight")
    if len(sys.argv) > 1 and sys.argv[1] != "-n":
        plt.show()


def laplace(s=1):
    res = lambda x: 1 / (2 * s) * np.exp(-np.abs(x) / s)
    res.name = f"Laplace ($s={s}$)"
    return res


def polyplace(a, s=None):
    if s is None:
        s = a
    norm = a / (2 * (2 * ((a - 1) / a) ** a + a - 1) * s)

    def fn(x):
        branch1 = norm * (a - 1) * (1 - np.abs(x) / s) ** (a - 1)
        branch2 = norm * (a + 1) * (1 - a**-2) ** a * (1 + np.abs(x) / s) ** (-a - 1)
        where = np.abs(x) / s < 1 / a
        return np.where(where, branch1, branch2)

    fn.name = f"PolyPlace ($\\alpha={a}, s={s}$)"
    return fn


if __name__ == "__main__":
    plot_functions(
        [polyplace(5), polyplace(1.5), polyplace(1.1), laplace()],
        # x_range=(-1, 1),
    )


==> plot_stddevs.py <==
import matplotlib.pyplot as plt
import numpy as np
import math


def find_minimum(func, gamma):
    values = np.linspace(3.00001, 1 / gamma - 1.0, 1000000)
    result = values[np.argmin(func(values))]
    return result


def plot_functions(functions, function_names, gamma_range=(0, 0.5)):
    x = np.linspace(gamma_range[0], gamma_range[1], 150)
    # set y-axis limits
    plt.yscale("log")
    plt.ylim(1, 20)
    plt.xlim(0, 0.5)
    for func, name in zip(functions, function_names):
        y = (lambda gamma: func(gamma, 1))(x)

        indices = np.where(y >= 20)[0]
        if indices.size > 0:
            y[indices[0] :] = 100

        plt.plot(x, y, label=name)
        plt.ylabel("Standard Deviation")
        plt.xlabel(r"$\gamma$")
    # add dashed line at y = sqrt(2)
    plt.axhline(
        y=math.sqrt(2), color="black", linestyle="--", label="Laplace (not private)"
    )
    plt.legend(loc="upper right", bbox_to_anchor=(0.93, 1))
    plt.savefig("plot_stddevs.pdf", bbox_inches="tight")
    plt.show()


def polyplace_stddev(gamma, eps):
    s = 1 / gamma
    alpha = eps / gamma

    numerator = (1 / alpha + 1) ** (-alpha) * (
        (19 * alpha**2 + 5) * (1 - 1 / alpha**2) ** alpha
        + (alpha - 2) * (alpha - 1) ** 2 * (1 / alpha + 1) ** alpha
    )
    denominator = (2 * ((alpha - 1) / alpha) ** alpha + alpha - 1) * (
        alpha**4 - 5 * alpha**2 + 4
    )
    return np.sqrt(2 * s**2 * numerator / denominator)


def cauchy_stddev_one(gamma, eps):
    variance_function = lambda c: (c + 1) / (
        (eps - gamma * (c + 1)) * np.sqrt(2 * np.cos(2 * np.pi / c) + 1)
    )
    c = find_minimum(variance_function, gamma)
    return variance_function(c)


cauchy_stddev = np.vectorize(cauchy_stddev_one)


def student_stddev_one(gamma, eps):
    variance_function = (
        lambda d: np.sqrt(d / (d - 2))
        * (d + 1)
        / (2 * np.sqrt(d) * (eps - gamma * (d + 1)))
    )
    d = find_minimum(variance_function, gamma)
    return variance_function(d)


student_stddev = np.vectorize(student_stddev_one)


def laplace_stddev(gamma, eps):
    return 2**0.5 / (eps - gamma * 12.2)


if __name__ == "__main__":
    plot_functions(
        [cauchy_stddev, student_stddev, laplace_stddev, polyplace_stddev],
        [
            "Generalized Cauchy",
            "Student's T dist.",
            "Laplace (approximate DP)",
            "PolyPlace",
        ],
        gamma_range=(0.00001, 0.5),
    )

